Pluggable AOP: Designing Aspect Mechanisms for Third-party Composition

Studies of Aspect-Oriented Programming (AOP) usually focus on a language in which a specific aspect extension is integrated with a base language. Languages specified in this manner have a fixed, non-extensible AOP functionality. In this paper we consider the more general case of integrating a base language with a set of domain specific third-party aspect extensions for that language. We present a general mixin-based method for implementing aspect extensions in such a way that multiple, independently developed, dynamic aspect extensions can be subject to third-party composition and work collaboratively.

==> AWLoggerPaper.java <==
import org.codehaus.aspectwerkz.joinpoint.MemberSignature;
import org.codehaus.aspectwerkz.joinpoint.JoinPoint;
import org.codehaus.aspectwerkz.definition.Pointcut;

/** @Aspect("perJVM") */
public class AWLogger {
  /**@Before call(* *.*(..))&&!cflow(within(AWLogger))*/
  public void log(JoinPoint jp) {
    System.out.println("AW:"+jp.getSignature());
  }
}


==> BoundedBuffer.java <==
public class BoundedBuffer {
  
  private Object[] buffer;
  private int usedSlots = 0;
  private int writePos = 0; 
  private int readPos = 0;
  private static BoundedBuffer singltn = null;

  public static BoundedBuffer getInstance() {
    return singltn;
  }

  public BoundedBuffer (int capacity) {
    this.buffer = new Object[capacity];
    singltn = this;
  }

  public Object remove() {
    if (usedSlots == 0) {return null;}
    Object result = buffer[readPos];
    buffer[readPos] = null;
    usedSlots--; readPos++;
    if (readPos==buffer.length) readPos=0;
    return result;
  }

  public void add(Object obj) throws Exception {
    if (usedSlots==buffer.length)
      throw new Exception("buffer is full");
    buffer[writePos] = obj;
    usedSlots++;
    writePos++;
    if (writePos==buffer.length) writePos=0;
  }
}


==> BufferLogger.java <==
import org.aspectj.lang.JoinPoint;

public aspect BufferLogger {

  pointcut toLog(): 
    call(* *.*(..)) && !cflow(within(BufferLogger));

  before(): toLog() {
    log("ENTER",thisJoinPoint);
  }
  after() returning: toLog() {
    log("EXIT",thisJoinPoint);
  }
  after() throwing: toLog() {
    log("THROW",thisJoinPoint);
  }

  protected void log(String aType,JoinPoint jp) { 
    BoundedBuffer buf=BoundedBuffer.getInstance();
    if (buf==null) return;
    try{buf.add(jp);} catch (Exception e) {
      System.out.println(e.getMessage());
    }
  }
}


==> BufferSyncAspect.java <==
public aspect BufferSyncAspect {
  private Object remove_thread=null;
  private Object add_thread=null;

  Object around(): 
    execution(Object BoundedBuffer.remove()) { 
    Object this_thread = Thread.currentThread();
    synchronized(this) {
      while ((remove_thread!=null && 
            remove_thread!=this_thread) || 
          (add_thread!=null && 
           add_thread!=this_thread)) 
        try {wait(); 
        } catch (InterruptedException e) {}
      remove_thread = this_thread;
    }
    Object result = proceed();
    synchronized(this) {
      remove_thread = null;
      notifyAll();
    }
    return result;
  }

  void around() throws Exception: 
    execution(void BoundedBuffer.add(Object)) { 
    Object this_thread = Thread.currentThread();
    synchronized(this) {
      while ((remove_thread!=null && 
            remove_thread!=this_thread) || 
          (add_thread!=null && 
           add_thread!=this_thread)) 
        try {wait(); 
        } catch (InterruptedException e) {}
      add_thread = this_thread;
    }
    try{proceed();} 
    finally {
      synchronized(this) {
        add_thread = null;
        notifyAll();
      }
    }
  }
}

